Trustworthy Graph Algorithms

The goal of the LEDA project was to build an easy-to-use and extendable library of correct and efficient data structures, graph algorithms and geometric algorithms. We report on the use of formal program verification to achieve an even higher level of trustworthiness. Specifically, we report on an ongoing and largely finished verification of the blossom-shrinking algorithm for maximum cardinality matching.

==> MANUAL.mac <==
\newcommand{\headerline}[1]{
\smallskip\par
\parbox[t]{\textwidth}{{\bf #1}}\par
\nopagebreak
}
%empty line before bracket is crucial 

\newcounter{manctr}
\newenvironment{manual}{
\setcounter{manctr}{1}
\baselineskip 3.0ex   
%\spaceskip  .4em plus .25em minus .25em
%\xspaceskip .65em
\parskip 11pt plus 1pt minus 1pt
\parindent 0pt
\newcommand{\mansection}[1]{
\headerline{\arabic{manctr}. ##1}\stepcounter{manctr}}
\newcommand{\resetmancounter}{\setcounter{manctr}{1}}
}{}

\newcommand{\EXPERIMENTAL}{\texttt{[\,\underline{Experimental}\,]}}

\newcommand{\Lless}{\texttt{<}}
\newcommand{\Lgreater}{\texttt{>}}
\newcommand{\Ltemplateless}{\texttt{<}}
\newcommand{\Ltemplategreater}{\texttt{>}}
\newcommand{\<}{\ensuremath{\mathtt{<}}}
\renewcommand{\>}{\ensuremath{\mathtt{>}}}
\newcommand{\Lle}{\le}
\newcommand{\Lge}{\ge}
\newcommand{\Dplus}{{++}}
\newcommand{\Dminus}{{--}}
\newcommand{\Lass}[1]{\mathrel{{#1}{=}}}
\newcommand{\Lminuseq}{{-}{=}}
\newcommand{\Noteq}{{!}{=}}
%\newcommand{\Leq}{\equiv}
\newcommand{\Leq}{\mathbin {{=}{=}}}
\newcommand{\Larrow}{\rightarrow}
\newcommand{\tildeop}{{\sim}}
\newcommand{\Tildeop}{{\char126}}
\newcommand{\circumflexop}{\hbox{\^{}}}
\newcommand{\DP}{\hspace{.1em}{::}\hspace{-.2em}} % symbol for ::
\newcommand{\nspacedot}{\hspace{-0.09em}}
\newcommand{\nspaceunderscore}{\hspace{-0.13em}}
\newcommand{\Lrquote}{\mbox{'}}
\newcommand{\Llquote}{\mbox{`}}
\newcommand{\KLL}{@$\Lless\Lless$}           % geaendert von \<\<
\newcommand{\KGG}{@$\Lgreater\Lgreater$}
\newcommand{\DLK}{\mbox{\tt [[}}
\newcommand{\DRK}{\mbox{\tt ]]}}
\newcommand{\Ln}{\mbox{$\backslash${\tt n}}} 


\newcommand{\CC}{C\raise.06ex\hbox{\texttt{++}}}
\newcommand{\CCC}{C\raise.08ex\hbox{\texttt{++}}}
\newcommand{\gpp}{g\hbox{\texttt{++}\ }} 
\newcommand{\nat}{\hbox{\rm\vrule\kern-0.045em N}}
\newcommand{\real}{\hbox{\rm\vrule\kern-0.035em R}}

\newlength{\setspacing}
\setlength{\setspacing}{0.05em}
\newcommand{\sset}[1]{\{\hspace{\setspacing}#1\hspace{\setspacing} \}}
\newcommand{\set}[2]{ \left\{\hspace{\setspacing} #1 \mbox{ ; } #2 \hspace{\setspacing} \right\}  }
\newcommand{\range}[2]{[#1 \, .. \, #2]}

\newlength{\Labsspacing}
\setlength{\Labsspacing}{0.01em}
\newcommand{\precond}{{\it Precondition}: }
\newcommand{\Labs}[1]{%
\hbox{$| \hspace{\Labsspacing} #1 \hspace{\Labsspacing} |$}}

\newcommand{\Lvert}{|}
\newcommand{\Litem}[1]{\hbox{$\langle #1 \rangle$}}
\newcommand{\Lchunk}[1]{$\langle${\it #1}$\rangle$}


\newlength{\rowsep} \setlength{\rowsep}{0.7ex} 
%separation in two-row layout
\newlength{\entrysep} \setlength{\entrysep}{0.2ex} 
%additional space between entries

\newlength{\colsep} \settowidth{\colsep}{\ }    
\newlength{\typewidth} \setlength{\typewidth}{0.15\textwidth}    
\newlength{\longtypewidth} \setlength{\longtypewidth}{0.4\textwidth}    
\newlength{\restoretypewidth} \setlength{\restoretypewidth}{0.15\textwidth}    
\newlength{\callwidth} \setlength{\callwidth}{.25\textwidth}      
\newlength{\restorecallwidth} \setlength{\restorecallwidth}{.25\textwidth}     
\newlength{\declwidth} \setlength{\declwidth}{0.25\textwidth}  

\newlength{\longcallwidth}
\newlength{\descriptwidth}
\newlength{\createtextwidth}
\newlength{\textminusdescriptwidth}
\newlength{\typepluscallwidth}

\newcommand{\computewidths}{
          \setlength{\createtextwidth}{\textwidth}
          \addtolength{\createtextwidth}{-\declwidth}             

          \setlength{\longcallwidth}{\textwidth} 
          \addtolength{\longcallwidth}{-\typewidth}

         \setlength{\descriptwidth}{\textwidth}
         \addtolength{\descriptwidth}{-\typewidth}
         \addtolength{\descriptwidth}{-\callwidth} 

         \setlength{\textminusdescriptwidth}{\textwidth}
         \addtolength{\textminusdescriptwidth}{-\descriptwidth}

         \setlength{\typepluscallwidth}{\typewidth}
         \addtolength{\typepluscallwidth}{\callwidth}
       }

\newcommand{\setopdims}[2]{
  \setlength{\restoretypewidth}{\typewidth}
  \setlength{\restorecallwidth}{\callwidth}
  \setlength{\typewidth}{#1}
  \setlength{\callwidth}{#2}
  \computewidths
}

\newcommand{\restoreopdims}{
  \setlength{\typewidth}{\restoretypewidth} 
  \setlength{\callwidth}{\restorecallwidth}
  \computewidths
}

\computewidths    % initializes all widths


\newlength{\templatestubwidth}
\newlength{\templatebodywidth}
\newlength{\templatelistwidth}

\newcommand{\template}[1]{
\settowidth{\templatestubwidth}{template \Ltemplateless}
\addtolength{\templatestubwidth}{\colsep}
\settowidth{\templatebodywidth}{#1}
\ifthenelse{\templatebodywidth > 0}{%
 \setlength{\templatebodywidth}{\textwidth}
 \addtolength{\templatebodywidth}{-\templatestubwidth}
 \noindent 
 template \Ltemplateless
 \parbox[t]{\templatebodywidth}{#1\Ltemplategreater}
 \settowidth{\templatelistwidth}{#1}
 \ifthenelse{\templatelistwidth > \templatebodywidth}%
 {\vspace{\rowsep}\\}{}
}{}%else empty
}


\usepackage{ifthen}
\newlength{\actualcallwidth}
\newlength{\actualtypewidth}
\newlength{\actualtypepluscallwidth}
\newlength{\fnamewidth}
\newlength{\checkwidth}
\newcommand{\returntype}{\,}

\renewcommand{\function}[5][]{ 
 \setlength{\checkwidth}{\typewidth}
 \renewcommand{\returntype}{#2}   
 \addtolength{\checkwidth}{\callwidth}
 \addtolength{\checkwidth}{\descriptwidth}
 \ifthenelse{\lengthtest{\checkwidth = \textwidth}}
            {}
            {\typein{WARNING: The invariant 
\typewidth + \callwidth + \descriptwidth = \textwidth is violated. 
Did you change one of the quantities without calling
\protect\computewidths? I do it for you. If the output looks okay
and you changed textwidth after reading in Lweb.sty it is safe to ignore
this warning. Type any character to proceed.}
\computewidths}
 \settowidth{\actualcallwidth}{#3(#4)}        
 \settowidth{\actualtypewidth}{#2}
 \addtolength{\actualcallwidth}{\colsep}
 \addtolength{\actualtypewidth}{\colsep} 
 \template{#1}
 \ifthenelse{\actualtypewidth > \longtypewidth}
 {%\typeout{long return type}
  \parbox[t]{\textwidth}{#2}\\
  \renewcommand{\returntype}{\ }
  \settowidth{\actualtypewidth}{\returntype}
  \addtolength{\actualcallwidth}{\colsep}
 }{}%empty else case
 \ifthenelse{\actualtypewidth > \typewidth}
 {%\typeout{actualtypewidth larger than typewidth}
  \settowidth{\actualtypepluscallwidth}{\returntype\ #3(#4)}
  \addtolength{\actualtypepluscallwidth}{\colsep}
  \ifthenelse{\actualtypepluscallwidth > \typepluscallwidth}
  {% begin then1
   \settowidth{\fnamewidth}{\returntype\ #3(}%
   \setlength{\parlistwidth}{\textwidth}%
   \addtolength{\parlistwidth}{-\fnamewidth}%
   \noindent
   \parbox[t]{\textwidth}{%
     \parbox[t]{\fnamewidth}{\returntype\ #3(}%
     \parbox[t]{\parlistwidth}{\raggedright \sloppy #4)}\vspace{\rowsep}\\%
     \hspace*{\typewidth}\hfill\parbox[t]{\descriptwidth}{\sloppy #5 }%
   }%end big parbox       
  }%end then1
  {%else descript on same line
   \parbox[t]{\typepluscallwidth}{\returntype\ #3(#4)}%  
   \parbox[t]{\descriptwidth}{\sloppy #5 }%
  }% end else descript on same line 
 }% end return type does not fit
 {% else return type fits
  %\typeout{actualtypewidth smaller than typewidth}
  \ifthenelse{\actualcallwidth > \callwidth}
  {\settowidth{\fnamewidth}{#3(}%
   \setlength{\parlistwidth}{\longcallwidth}%
   \addtolength{\parlistwidth}{-\fnamewidth}%
   \noindent
   \parbox[t]{\textwidth}{%
    \parbox[t]{\typewidth}{\returntype}\parbox[t]{\fnamewidth}{#3(}%
    \parbox[t]{\parlistwidth}{\raggedright \sloppy #4)}\vspace{\rowsep}\\%
    \hspace*{\typewidth}\hfill\parbox[t]{\descriptwidth}{\sloppy  #5 }%
   }%end big parbox       
  }%end then
  {\noindent%\typeout{actualcallwidth smaller than callwidth}
   \parbox[t]{\typewidth}{\fussy \returntype}%
   \parbox[t]{\callwidth}{\raggedright \sloppy #3(#4)}%
   \parbox[t]{\descriptwidth}{\sloppy #5 }%
  }%end else
 }%end return type fits
 \vspace{\entrysep}\par
}

\newcommand{\operator}[4][]{%
 %\smallskip
 \template{#1}
 \settowidth{\actualcallwidth}{#3} 
 \settowidth{\actualtypewidth}{#2}
 \addtolength{\actualcallwidth}{\colsep}
 \addtolength{\actualtypewidth}{\colsep} 
 \ifthenelse{\actualtypewidth > \typewidth}
 {\settowidth{\actualtypepluscallwidth}{#2\ #3}
  \addtolength{\actualtypepluscallwidth}{\colsep}
  \ifthenelse{\actualtypepluscallwidth > \typepluscallwidth}
  {\parbox[t]{\textwidth}{%
    \parbox[t]{\textwidth}{#2\ #3}\vspace{\rowsep}\\%
    \hspace*{\textminusdescriptwidth}\hfill%
    \parbox[t]{\descriptwidth}{\sloppy #4}%
   } %end big parbox
  }
  {%else descript on same line
   \parbox[t]{\typepluscallwidth}{#2\ #3}  
   \parbox[t]{\descriptwidth}{\sloppy #4}%
  }
 }
 {%else return type fits                     
  \ifthenelse{\actualcallwidth > \callwidth}
  {\noindent%\typeout{wide actualcallwidth}
   \parbox[t]{\textwidth}{%
    \parbox[t]{\typewidth}{\fussy #2}
    \parbox[t]{\longcallwidth}{\raggedright\sloppy #3}\vspace{\rowsep}\\%
    \hspace*{\textminusdescriptwidth}\hfill%
    \parbox[t]{\descriptwidth}{\sloppy #4}%
   } %end big parbox
  }%end then
  {\noindent%\typeout{fitting actualcallwidth}%
   \parbox[t]{\typewidth}{\fussy #2}%
   \parbox[t]{\callwidth}{\raggedright\sloppy #3}%
   \parbox[t]{\descriptwidth}{\sloppy #4}%
  }%end else
 }%end outermost else
 \vspace{\entrysep}\par
}


\usepackage{ifthen}
\newlength{\actualdeclwidth} 
\newlength{\parlistwidth}
\newcommand{\decl}{\,}        % was empty before but creates trouble 2html
\newcommand{\createpref}{\,}  % was empty before but creates trouble 2html
\newlength{\actualtypeplusnamewidth}
\newlength{\createtypewidth}

\newcommand{\create}[5][]{
 \setlength{\checkwidth}{\declwidth}   
 \addtolength{\checkwidth}{\createtextwidth}
 \ifthenelse{\lengthtest{\checkwidth = \textwidth}}
 {}
 {\typein{WARNING: The invariant 
\declwidth + \createtextwidth = \textwidth is violated. 
Did you change one of the quantities without calling
\protect\computewidths? I do it for you. If the output looks okay and you
changed textwidth after reading Lweb.sty it is safe to ignore this warning. 
Type any character to proceed.}\computewidths}
 \template{#1}
 \ifthenelse{\equal{#4}{}}%
 {\renewcommand{\decl}{#2\ \ #3;}}%
 {\renewcommand{\decl}{#2\ \ #3(#4);}}% end of ifthenelse
 \settowidth{\createtypewidth}{#2}
 \ifthenelse{\createtypewidth > \longtypewidth}
 {\parbox[t]{\textwidth}{#2}\\
  \ifthenelse{\equal{#4}{}}%
  {\renewcommand{\decl}{\hspace*{\typewidth}#3;}}%
  {\renewcommand{\decl}{\hspace*{\typewidth}#3(#4);}}%
  \renewcommand{\createpref}{\hspace*{\typewidth}#3}
 }{%else
  \renewcommand{\createpref}{#2\ \ #3}%
 }
 \settowidth{\actualdeclwidth}{\decl}
 \addtolength{\actualdeclwidth}{\colsep}
 \ifthenelse {\actualdeclwidth > \declwidth}
 {%\typeout{decl is long}
  \ifthenelse{\actualdeclwidth > \textwidth}
  {%\typeout{decl is very long}
   \settowidth{\actualtypeplusnamewidth}{\createpref(}%
   \setlength{\parlistwidth}{\textwidth}%
   \addtolength{\parlistwidth}{-\actualtypeplusnamewidth}%
   \parbox[t]{\textwidth}{%
    \parbox[t]{\actualtypeplusnamewidth}{\createpref(}%
    \parbox[t]{\parlistwidth}{\raggedright #4);}%
    \vspace{\rowsep}\\%
    \hspace*{1cm}\hfill%
    \parbox[t]{\createtextwidth}{\sloppy #5 }% 
   }%end parbox
  }
  {%\typeout{decl is long}
   \parbox[t]{\textwidth}{%
    \parbox[t]{\textwidth}{\decl}\vspace{\rowsep}\\%
    \hspace*{1cm}\hfill\parbox[t]{\createtextwidth}{\sloppy  #5 }% 
   }%end parbox
  }
 }%end then 
 {%\typeout{decl is short}
  \parbox[t]{\declwidth}{\decl}%
  \parbox[t]{\createtextwidth}{\sloppy #5 }%
 }%end else
 \vspace{\entrysep}\par
}


\usepackage{ifthen}
\newlength{\actualdestructwidth}

\newcommand{\destruct}[2]{
  \settowidth{\actualdestructwidth}{$\sim$#1()}
  \ifthenelse {\actualdestructwidth > \declwidth}
  {\noindent
   \parbox[t]{\textwidth}{%
    \parbox[t]{\textwidth}{$\sim$#1()}\vspace{\rowsep}\\%
    \hspace*{1cm}\hfill\parbox[t]{\createtextwidth}{\sloppy #2}%
   } 
  }
  {\noindent\parbox[t]{\declwidth}{$\sim$#1()}%
   \parbox[t]{\createtextwidth}{\sloppy #2}%
  }
  \vspace{\entrysep}\par 
}


\newlength{\firstcolwidth}

\newcommand{\enum}[3]{%
\settowidth{\firstcolwidth}{#1\ \{\ #2\ \}}
\ifthenelse {\firstcolwidth > \declwidth}{
\noindent\parbox[t]{\textwidth}{%
\parbox[t]{\textwidth}{#1\ \{\ #2\ \}}\vspace{\rowsep}\\%
\hspace*{1cm}\hfill\parbox[t]{\createtextwidth}{\sloppy #3}%
}}% else
{\noindent\parbox[t]{\declwidth}{#1\ \{\ #2\ \}}%
\parbox[t]{\createtextwidth}{\sloppy #3}%
}\par}

\newcommand{\typemember}[3][]{%
 \settowidth{\firstcolwidth}{#2}%
 \addtolength{\firstcolwidth}{\colsep}%
 \template{#1}
 \ifthenelse {\firstcolwidth > \declwidth}%
 {\noindent%
  \parbox[t]{\textwidth}{%
   \parbox[t]{\textwidth}{#2}\vspace{\rowsep}\\%
   \hspace*{1cm}\hfill\parbox[t]{\createtextwidth}{\sloppy #3}%
  }% end parbox
 }% end then
 {\noindent\parbox[t]{\declwidth}{#2}%
  \parbox[t]{\createtextwidth}{\sloppy #3}%
 }% end else
 \par%
}

\newcommand{\typedef}[3]{%
\settowidth{\firstcolwidth}{typedef #1 #2}
\ifthenelse {\firstcolwidth > \declwidth}{
\noindent\parbox[t]{\textwidth}{%
\parbox[t]{\textwidth}{typedef #1 #2}\vspace{\rowsep}\\%
\hspace*{1cm}\hfill\parbox[t]{\createtextwidth}{\sloppy #3}%
}}% else
{\noindent\parbox[t]{\declwidth}{typedef #1\ #2\ }%
\parbox[t]{\createtextwidth}{\sloppy #3}%
}\par}

\newcommand{\event}[2]{%
\settowidth{\firstcolwidth}{#1}
\addtolength{\firstcolwidth}{\colsep}
\ifthenelse {\firstcolwidth > \declwidth}{
\noindent\parbox[t]{\textwidth}{%
\parbox[t]{\textwidth}{#1}\vspace{\rowsep}\\%
\hspace*{1cm}\hfill\parbox[t]{\createtextwidth}{\sloppy #2}%
}}
{\noindent\parbox[t]{\declwidth}{#1}%
\parbox[t]{\createtextwidth}{\sloppy #2}%
}\par}


\newcounter{classwidth}
\newcounter{arrowtip}
\newcounter{arrowline}
\newcounter{indentcol}
\newcounter{framerow}
\newcounter{arrowrow}

\newcommand{\adjustclassframe}[2]{% #1 is frame width, #2 is linenum times 4
  \setcounter{classwidth}{#1}
  \setcounter{arrowtip}{#1}
  \setcounter{arrowline}{#1}
  \addtocounter{arrowline}{3}
  \setcounter{indentcol}{0}
  \setcounter{framerow}{#2}
  \setcounter{arrowrow}{#2}
  \addtocounter{arrowrow}{1}
}

\newcommand{\indentframe}{%
  \addtocounter{arrowline}{4}
  \addtocounter{arrowtip}{4}
  \addtocounter{indentcol}{4}
}

\setlength{\unitlength}{1ex}
\newsavebox{\genarrowbox}
\savebox{\genarrowbox}{%
  \begin{picture}(0,0)%
  \put(0,0){$\triangleleft$}
  \put(1,0.55){\line(1,0){2}}
  \put(3,0.55){\line(0,-1){1}}
  \end{picture}
}

\newcommand{\genarrow}[1]{% #1 length of line downwards 
  \put(\value{arrowtip},\value{arrowrow}){\usebox{\genarrowbox}}
  \put(\value{arrowline},\value{arrowrow}){\line(0,-1){#1}}
}

\newcommand{\classframe}[1]{%
% #1 classname
  \addtocounter{framerow}{-4}\addtocounter{arrowrow}{-4}
  \put(\value{indentcol},\value{framerow})%
  {\framebox(\value{classwidth},3){\textbf{#1}}}
}




\newlength{\semwidth}
\setlength{\semwidth}{\textwidth}
\newlength{\semindent}
\settowidth{\semindent}{{\bf Semantics}:\ }
\addtolength{\semindent}{\parindent}
\addtolength{\semwidth}{-\semindent}

\newcommand{\semantics}[1]{
\vspace{-2ex}\nopagebreak%\hspace{\codemargin}
{\bf Semantics}:\ \parbox[t]{\semwidth}{#1}
%\vspace{2ex}
}


